Comparative evaluation of the web-based contiguous cartogram generation tool go-cart.io

Area cartograms are map-based data visualizations in which the area of each map region is proportional to the data value it represents. Long utilized in print media, area cartograms have also become increasingly popular online, often accompanying news articles and blog posts. Despite their popularity, there is a dearth of cartogram generation tools accessible to non-technical users unfamiliar with Geographic Information Systems software. Few tools support the generation of contiguous cartograms (i.e., area cartograms that faithfully represent the spatial adjacency of neighboring regions). We thus reviewed existing contiguous cartogram software and compared two web-based cartogram tools: fBlog and go-cart.io. We experimentally evaluated their usability through a user study comprising cartogram generation and analysis tasks. The System Usability Scale was adopted to quantify how participants perceived the usability of both tools. We also collected written feedback from participants to determine the main challenges faced while using the software. Participants generally rated go-cart.io as being more usable than fBlog. Compared to fBlog, go-cart.io offers a greater variety of built-in maps and allows importing data values by file upload. Still, our results suggest that even go-cart.io suffers from poor usability because the graphical user interface is complex and data can only be imported as a comma-separated-values file. We also propose changes to go-cart.io and make general recommendations for web-based cartogram tools to address these concerns.

==> anc/S4_File.tex <==
\documentclass{article}
\usepackage{multicol}


\begin{document}
\section*{List of Maps Pre-Installed in Go-Cart.io}

\begin{multicols}{2}
  \begin{itemize}
\item ASEAN Countries
\item Algeria
\item Andorra
\item Angola
\item Arab League
\item Argentina
\item Australia
\item Austria
\item Bangladesh
\item Belarus
\item Belgium
\item Bolivia
\item Brazil
\item Cambodia
\item Canada
\item Chile
\item China (Mainland China and Taiwan)
\item Colombia
\item Croatia
\item Czech Republic
\item Denmark
\item Dominican Republic
\item Estonia
\item Ethiopia
\item Europe (Eurostat members)
\item Finland
\item France
\item Germany
\item Greece
\item Guyana
\item Hungary
\item Iceland
\item India
\item Indonesia
\item Ireland
\item Israel
\item Italy
\item Jamaica
\item Japan
\item Kazakhstan
\item Laos
\item Lebanon
\item Libya
\item Luxembourg
\item Malaysia
\item Mexico
\item Mongolia
\item Myanmar
\item Nepal
\item Netherlands
\item New Zealand
\item Nigeria
\item Pakistan
\item Paraguay
\item Peru
\item Philippines
\item Poland
\item Portugal
\item Qatar
\item Romania
\item Russia
\item San Marino
\item Saudi Arabia
\item Singapore (by Planning Area)
\item Singapore (by Region)
\item South Africa
\item South Korea
\item Spain
\item Sri Lanka
\item Sudan
\item Sweden
\item Switzerland
\item Thailand
\item The Bahamas
\item Turkey
\item Ukraine
\item United Arab Emirates
\item United Kingdom
\item United States (Conterminous)
\item Vietnam
\item Washington (U.S. State)
\item World
\item Yemen

  \end{itemize}
\end{multicols}
\end{document}
